Measurement of Very-high-energy Diffuse Gamma-ray Emissions from the Galactic Plane with LHAASO-WCDA

The diffuse Galactic gamma-ray emission is a very important tool used to study the propagation and interaction of cosmic rays in the Milky Way. In this work, we report the measurements of the diffuse emission from the Galactic plane, covering Galactic longitudes from $15^{\circ}$ to $235^{\circ}$ and latitudes from $-5^{\circ}$ to $+5^{\circ}$, in an energy range of 1 TeV to 25 TeV, with the Water Cherenkov Detector Array (WCDA) of the Large High Altitude Air Shower Observatory (LHAASO). After masking the sky regions of known sources, the diffuse emission is detected with $24.6\sigma$ and $9.1\sigma$ significance in the inner Galactic plane and outer Galactic plane, respectively. The WCDA spectra in both regions can be well described by a power-law function, with spectral indices of $-2.67\pm0.05_{\rm stat}$ in the inner region and $-2.83\pm0.19_{\rm stat}$ in the outer region, respectively. Combined with the Square Kilometer Array (KM2A) measurements at higher energies, a clear softening of the spectrum is found in the inner region, with change of spectral indices by $\sim0.5$ at a break energy around $30$ TeV. The fluxes of the diffuse emission are higher by a factor of $1.5-2.7$ than the model prediction assuming local CR spectra and the gas column density, which are consistent with those measured by the KM2A. Along Galactic longitude, the spatial distribution of the diffuse emission shows deviation from that of the gas column density. The spectral shape of the diffuse emission are possibly variation in different longitude region. The WCDA measurements bridge the gap between the low-energy measurements by space detectors and the ultra-high-energy observations by LHAASO-KM2A and other experiments. These results suggest that improved modeling of the wide-band diffuse emission is required.

==> anc/Mask.txt <==
#source mask file of the LHAASO diffuse analysis
#RA[deg]  DEC[deg]  RADIUS[deg]
1.86  57.00  1.250
1.91  73.07  1.320
1.48  73.15  1.250
14.10  63.77  1.387
13.78  63.96  1.498
31.70  43.05  1.250
33.01  42.91  1.250
34.10  42.63  1.250
42.39  60.37  1.570
41.52  60.49  2.171
54.79  53.13  1.250
55.79  52.91  1.346
55.34  53.05  1.498
59.78  54.10  1.458
59.68  54.21  1.366
67.23  55.53  3.204
66.63  54.63  1.484
75.01  44.92  1.617
83.53  35.56  1.250
83.38  35.48  1.250
83.62  22.01  1.250
83.61  22.04  1.250
85.71  23.20  2.750
86.07  23.19  3.834
94.35  22.57  1.933
95.50  37.90  1.699
95.67  37.93  1.768
97.77  10.67  1.250
98.57  17.69  2.552
98.51  17.72  3.158
98.76  6.33  1.953
105.83  14.10  4.863
105.32  14.55  3.482
166.07  38.18  1.250
184.98  29.25  1.250
253.43  39.73  1.250
261.89  50.28  1.250
265.03  9.81  1.250
272.38  -19.30  1.250
272.66  -19.32  1.526
273.36  -12.75  1.250
273.35  -12.73  1.250
273.69  -17.33  2.171
273.27  -17.89  1.250
273.72  -16.62  2.110
276.29  -14.32  2.380
276.25  -14.00  2.380
276.44  -12.94  1.250
276.55  -13.04  1.387
276.45  -13.63  1.250
276.55  -13.73  1.320
277.75  -10.12  2.316
277.81  -9.83  1.409
277.84  -10.48  2.662
278.62  -8.53  1.601
278.44  -8.38  1.601
279.39  -6.90  1.512
279.31  -6.86  1.498
279.79  -5.81  1.366
279.85  -5.90  1.366
280.33  -5.33  1.953
280.21  -5.23  1.991
280.91  -3.60  1.540
281.01  -3.50  1.601
282.06  -1.89  1.786
282.02  -1.78  1.877
282.19  -0.02  1.250
282.74  -0.07  1.699
282.89  -0.07  1.356
283.10  0.84  2.465
283.73  1.40  2.030
284.37  2.75  1.387
284.38  2.06  1.433
284.50  1.98  1.337
284.59  3.51  1.649
284.79  3.70  1.803
285.58  6.80  1.250
286.56  7.20  1.356
286.96  8.44  1.649
287.05  6.26  1.540
287.05  6.26  1.649
287.55  5.28  1.250
287.88  5.07  1.445
288.22  10.25  1.540
288.38  10.50  1.768
288.28  5.03  1.250
288.73  11.84  1.356
288.81  11.74  1.498
289.78  15.93  1.250
290.70  14.06  1.329
290.73  14.11  1.250
291.09  16.15  3.834
290.53  15.71  3.296
292.07  18.23  2.011
292.14  17.78  1.320
292.17  17.89  1.250
292.34  18.77  1.750
292.04  18.97  1.250
292.79  16.90  1.250
294.32  21.48  3.787
294.30  21.00  3.366
296.36  24.40  3.459
297.42  23.97  1.540
297.94  26.15  2.795
298.05  29.38  1.250
298.55  28.60  1.250
298.50  28.57  1.250
298.63  32.88  1.320
299.24  29.35  2.773
298.84  28.92  2.316
299.78  28.78  1.445
299.82  11.49  1.250
300.64  32.74  1.250
300.60  32.64  1.250
301.30  34.25  2.233
301.81  33.87  1.498
301.45  30.85  1.421
301.37  30.99  1.356
304.65  36.72  1.387
304.61  36.75  1.409
305.03  40.57  1.570
305.20  40.43  1.250
305.14  36.63  3.412
305.23  36.82  1.286
305.25  36.91  1.305
306.88  36.95  1.570
307.21  33.88  4.430
307.90  40.88  1.398
308.14  40.88  1.250
307.95  41.46  1.366
307.85  41.60  1.421
311.92  44.58  1.632
317.10  51.90  1.337
316.83  51.95  1.298
330.08  56.73  1.840
330.38  56.73  1.649
337.01  61.00  1.526
336.79  61.02  1.398
337.26  59.45  5.105
337.88  59.55  4.526
339.54  59.00  1.649
339.40  58.92  1.786
350.80  58.90  1.250
356.70  51.64  1.250
84.85  28.16  1.601
273.40  -17.84  1.253
276.45  -13.78  1.866
278.69  -8.76  1.270
279.41  -6.95  1.540
94.21  22.50  1.312
98.52  17.80  1.250
83.63  22.01  1.250
299.59  35.20  1.250
98.25  5.79  1.250
281.04  -3.59  1.250
278.40  -10.57  1.250
280.23  -5.55  1.617
284.30  2.67  1.280
284.58  2.09  1.266
304.65  36.83  2.253
286.97  6.27  1.512
307.18  41.31  4.670
299.90  20.80  1.250
272.63  -19.30  1.822
288.20  10.15  1.409
285.01  3.95  1.250
300.31  43.88  1.250
281.60  -2.97  1.250
337.00  60.88  1.421
97.96  10.57  1.250
98.12  17.37  6.619
290.73  14.19  1.286
298.61  28.65  1.250
299.53  28.80  1.250
305.40  40.44  1.250
337.18  61.17  1.250
282.12  -1.79  1.484
282.23  -0.04  1.250
280.95  -3.55  1.250
292.63  18.87  1.250
80.44  21.21  1.250
305.02  40.76  1.376
102.19  15.27  1.250
6.34  64.13  1.250
295.98  21.30  1.250
287.61  9.19  1.250
287.78  9.16  1.250
304.01  37.20  1.250
8.82  59.79  1.250
278.21  -9.38  1.250
277.85  -9.90  1.305
274.52  -15.47  1.250
287.65  7.35  1.250
31.38  64.85  1.250
304.85  36.80  1.512
307.80  42.50  4.670
273.34  -12.69  1.356
276.51  -13.07  1.356
277.24  -9.99  1.250
278.12  -8.51  1.250
281.17  -3.09  1.250
286.10  8.00  1.250
280.50  -4.60  1.250
284.30  2.63  1.320
284.40  2.97  1.250
283.06  0.10  1.250
309.85  52.33  1.250
314.18  49.67  1.250
105.12  14.32  5.154
277.34  7.03  1.250
283.01  1.38  1.250
285.51  4.86  1.250
286.79  8.50  1.250
288.68  11.72  1.250
290.30  13.13  1.250
292.15  17.78  1.250
294.74  23.81  1.250
297.42  24.46  2.795
298.26  29.48  1.250
298.83  28.59  1.250
301.55  34.18  1.250
281.07  -3.25  1.250
279.36  -6.58  1.250
276.46  -13.40  1.250
308.04  41.46  1.250
85.78  23.40  1.768
98.48  17.77  1.250
98.71  7.00  2.050
274.83  -15.06  1.250
273.52  -17.31  1.250
288.40  4.93  1.526
287.65  5.04  1.526
279.34  -7.28  1.250
278.86  -6.94  1.356
33.57  51.75  1.250
354.32  53.42  1.250
317.15  51.95  1.250
276.45  -13.45  1.250
279.95  -5.75  1.250
280.75  -3.65  1.250
282.35  -0.05  1.250
287.05  6.35  1.250
292.25  17.75  1.250
299.05  28.75  1.250
304.75  36.85  1.250
308.05  41.05  1.250
336.75  60.95  1.250
55.34  52.97  1.445
288.26  19.80  1.250
83.63  22.01  1.251
356.77  51.71  1.250
350.81  58.81  1.250
307.89  41.58  1.337
305.00  38.00  1.250
40.14  61.26  1.250
276.56  -14.82  1.250
307.18  41.31  5.840
98.12  17.37  8.000
105.12  14.32  8.000
